Scientific Computing Plan for the ECCE Detector at the Electron Ion Collider

The Electron Ion Collider (EIC) is the next generation of precision QCD facility to be built at Brookhaven National Laboratory in conjunction with Thomas Jefferson National Laboratory. There are a significant number of software and computing challenges that need to be overcome at the EIC. During the EIC detector proposal development period, the ECCE consortium began identifying and addressing these challenges in the process of producing a complete detector proposal based upon detailed detector and physics simulations. In this document, the software and computing efforts to produce this proposal are discussed; furthermore, the computing and software model and resources required for the future of ECCE are described.

==> build_author_list.py <==
from string import ascii_lowercase
import datetime
import time
import os

thisTime = datetime.datetime.now()
generation_time = "Author list generated at {0:02d}:{1:02d}:{2:02d} {3} on {4} {5:02d}/{6:02d}/{7}".format(thisTime.hour
																										  ,thisTime.minute
																										  ,thisTime.second
																										  ,time.tzname[0]
																										  ,thisTime.strftime("%A")
																										  ,thisTime.day
																										  ,thisTime.month
																										  ,thisTime.year)

institute_list = []
association_list = []
author_list = []

institute_list.append(("AANL", "A. Alikhanyan National Laboratory, Yerevan, Armenia"))
institute_list.append(("AcademiaSinica", "Institute of Physics, Academia Sinica, Taipei, Taiwan"))
institute_list.append(("AUGIE", "Augustana University, Sioux Falls, SD, USA"))
institute_list.append(("BGU", "Ben-Gurion University of the Negev, Beersheba, Israel"))
institute_list.append(("BNL", "Brookhaven National Laboratory, Upton, NY, USA"))
institute_list.append(("BrunelUniversity", "Brunel University London, Uxbridge, UK"))
institute_list.append(("CanisiusCollege", "Canisius College, Buffalo, NY, USA"))
institute_list.append(("CCNU", "Central China Normal University, Wuhan, China"))
institute_list.append(("Charles", "Charles University, Faculty of Maths and Physics, Prague, Czech Republic"))
institute_list.append(("CIAE", "China Institute of Atomic Energy, Fangshan, Beijing, China"))
institute_list.append(("CNU", "Christopher Newport University, Newport News, VA, USA"))
institute_list.append(("Columbia", "Department of Physics, Columbia University, New York, NY, USA"))
institute_list.append(("CUA", "The Catholic University of America, Washington, DC, USA"))
institute_list.append(("CzechTechUniv", "Czech Technical University in Prague, Faculty of Nuclear Sciences and Physical Engineering, Czech Republic"))
institute_list.append(("Duquesne", "Duquesne University, Pittsburgh, PA, USA"))
institute_list.append(("Duke", "Duke University, Durham, NC, USA"))
institute_list.append(("FIU", "Florida International University, Miami, FL, USA"))
institute_list.append(("GeorgiaState", "Georgia State University, Atlanta, GA, USA"))
institute_list.append(("Glasgow", "School of Physics and Astronomy, University of Glasgow, Glasgow, UK"))
institute_list.append(("GSI", "GSI Helmholtzzentrum fuer Schwerionenforschung, Darmstadt, Germany"))
institute_list.append(("GWU", "The George Washington University, Washington, DC, USA"))
institute_list.append(("Hampton", "Hampton University, Hampton, VA, USA"))
institute_list.append(("HEAROKEK", "High Energy Accelerator Research Organization, Tsukuba, Japan"))
institute_list.append(("HUJI", "Racah Institute of Physics, Hebrew University, Jerusalem, Israel"))
institute_list.append(("IJCLabOrsay", "Universit\\'{{e}} Paris-Saclay, CNRS/IN2P3, IJCLab, Orsay, France"))
institute_list.append(("IMP", "Institute of Modern Physics, Chinese Academy of Sciences, Lanzhou, Gansu, China"))
institute_list.append(("Inha", "Inha University, Incheon, Republic of Korea"))
institute_list.append(("IowaState", "Iowa State University, Ames, IA, USA"))
institute_list.append(("IPAS", ""))
institute_list.append(("JAEA", ""))
institute_list.append(("JazanUniversity", "Jazan University, Jazan, Saudi Arabia"))
institute_list.append(("JeonbukNational", "Division of Science Education, Jeonbuk National University, Jeonju, Republic of Korea"))
institute_list.append(("JLab", "Thomas Jefferson National Accelerator Facility, Newport News, VA, USA"))
institute_list.append(("JMU", ""))
institute_list.append(("KobeUniversity", "Graduate School of Science, Kobe University, Kobe, Japan"))
institute_list.append(("KoreaUniversity", "Korea University, Seoul, Republic of Korea"))
institute_list.append(("Kyungpook", "Kyungpook National University, Daegu, Republic of Korea"))
institute_list.append(("LANL", "Los Alamos National Laboratory, Los Alamos, NM, USA"))
institute_list.append(("LBNL", "Lawrence Berkeley National Laboratory, Berkeley, CA, USA"))
institute_list.append(("LehighUniversity", "Lehigh University, Bethlehem, PA, USA"))
institute_list.append(("LLNL", "Lawrence Livermore National Laboratory, Livermore, CA, USA"))
institute_list.append(("MoreheadState", "Morehead State University, Morehad, KY, USA"))
institute_list.append(("MIT", "Massachusetts Institute of Technology, Cambridge, MA, USA"))
institute_list.append(("MSU", "Mississippi State University, Mississippi State, MS, USA"))
institute_list.append(("NCKU", "National Cheng Kung University, Tainan, Taiwan"))
institute_list.append(("NCU", "National Central University, Chungli, Taiwan"))
institute_list.append(("Nihon", "Nihon University, CST, Tokyo, Japan"))
institute_list.append(("NMSU", "New Mexico State University, Las Cruces, NM, USA"))
institute_list.append(("NRNUMEPhI", "National Research Nuclear University MEPhI, Moscow, Russian Federation"))
institute_list.append(("NRCN", "Nuclear Research Center - Negev, Physics Dept., Beer-Sheva, Israel"))
institute_list.append(("NTHU", "National Tsing Hua University, Hsinchu, Taiwan"))
institute_list.append(("NTU", "National Taiwan University, Taipei, Taiwan"))
institute_list.append(("ODU", "Old Dominion University, Department of Physics, Norfolk VA, USA"))
institute_list.append(("Ohio", "Ohio University, Dept. Of Physics and Astronomy, Athens OH, USA"))
institute_list.append(("ORNL", "Oak Ridge National Laboratory, PO Box 2008, Oak Ridge, TN, USA"))
institute_list.append(("PNNL", "Pacific Northwest National Laboratory, Richland, WA, USA"))
institute_list.append(("Pusan", "Pusan National University, Busan, Republic of Korea"))
institute_list.append(("Rice", "Rice University, Houston, TX, USA"))
institute_list.append(("RIKEN", "RIKEN Nishina Center, Wako, Saitama, Japan"))
institute_list.append(("Rutgers", "Rutgers, The State University of New Jersey, Department of Physics and Astronomy, Piscataway, NJ, USA"))
institute_list.append(("Saha", ""))
institute_list.append(("CFNS", "Center for Frontiers in Nuclear Science, Department of Physics and Astronomy, Stony Brook University, Stony Brook, NY, USA"))
institute_list.append(("StonyBrook", "Department of Physics and Astronomy, Stony Brook University, Stony Brook, NY, USA"))
institute_list.append(("RBRC", "RIKEN BNL Research Center, Brookhaven National Laboratory, Upton, NY, USA"))
institute_list.append(("SCNU", "South China Normal University, Guangzhou, China"))
institute_list.append(("Seoul", "Seoul National University, Seoul, Republic of Korea"))
institute_list.append(("Sejong", "Sejong University, Seoul, Republic of Korea"))
institute_list.append(("Shinshu", "Shinshu University, Matsumoto, Nagano, Japan"))
institute_list.append(("Sungkyunkwan", "Sungkyunkwan University, Suwon, Republic of Korea"))
institute_list.append(("TAU", "Tel Aviv University, Tel Aviv, Israel"))
institute_list.append(("Tokyo", "Tokyo Metropolitan University, Tokyo, Japan"))
institute_list.append(("Tsinghua", "Tsinghua University, Beijing, China"))
institute_list.append(("Tsukuba", "Tsukuba University of Technology, Tsukuba, Japan."))
institute_list.append(("CUBoulder", "University of Colorado Boulder, Boulder, CO, USA"))
institute_list.append(("UCAD", "Universite Cheikh Anta Diop, Dakar, Senegal"))
institute_list.append(("UConn", "University of Connecticut, Storrs, CT, USA"))
institute_list.append(("UH", "University of Houston, Houston, TX, USA"))
institute_list.append(("UIUC", "University of Illinois, Urbana, IL, USA"))
institute_list.append(("UKansas", "University of Kansas, Lawrence, KS, USA"))
institute_list.append(("UKY", "University of Kentucky, Lexington, KY, USA"))
institute_list.append(("Ljubljana", "Faculty of Mathematics and Physics, University of Ljubljana, Ljubljana, Slovenia"))
institute_list.append(("NorthernGeorgia", "University of North Georgia, Dahlonega, GA, USA"))
institute_list.append(("NewHampshire", "University of New Hampshire, Durham, NH, USA"))
institute_list.append(("Oslo", "Department of Physics, University of Oslo, Oslo, Norway"))
institute_list.append(("Regina", "University of Regina, Regina, SK, Canada"))
institute_list.append(("USeoul", "University of Seoul, Seoul, Republic of Korea"))
institute_list.append(("USTC", "University of Science and Technology of China, Hefei, China"))
institute_list.append(("UTAustin", "The University of Texas at Austin, Austin, TX, USA "))
institute_list.append(("UTsukuba", "University of Tsukuba, Tsukuba, Japan"))
institute_list.append(("UTK", "University of Tennessee, Knoxville, TN, USA"))
institute_list.append(("UTSM", ""))
institute_list.append(("UVA", "University of Virginia, Charlottesville, VA, USA"))
institute_list.append(("Vanderbilt", "Department of Physics and Astronomy, Vanderbilt University, Nashville, TN, USA"))
institute_list.append(("VirginiaTech", "Virginia Tech, Blacksburg, VA, USA"))
institute_list.append(("VirginiaUnion", "Virginia Union University, Richmond, VA, USA"))
institute_list.append(("WayneState", "Wayne State University, Detroit, MI, USA"))
institute_list.append(("WI", "Department of Particle Physics and Astrophysics, Weizmann Institute of Science, Rehovot, Israel"))
institute_list.append(("WandM", "William and Mary, Williamsburg, VA, USA"))
institute_list.append(("Yamagata", "Faculty of Science, Yamagata University, Yamagata, Japan"))
institute_list.append(("Yarmouk", "Yarmouk University, Irbid, Jordan"))
institute_list.append(("Yonsei", "Yonsei University, Seoul, Republic of Korea"))
institute_list.append(("York", "University of York, York, UK"))
institute_list.append(("Zagreb", "Department of Physics, Faculty of Science, University of Zagreb, Zagreb, Croatia"))
institute_list.append(("EICJLab", "EIC Center, Thomas Jefferson National Accelerator Facility, Newport News, VA, USA"))

association_list.append(("JLabFellow", "Postdoctoral Fellow at the Jefferson Lab Electron-Ion Collider Center"))
association_list.append(("JLabAward", "Postdoctoral Award for Jefferson Science Associates"))

author_list.append(("MoreheadState", "J. K. Adkins"))
author_list.append(("RIKEN", "Y. Akiba"))
author_list.append(("UKansas", "A. Albataineh"))
author_list.append(("ODU", "M. Amaryan"))
author_list.append(("Oslo", "I. C. Arsene"))
author_list.append(("Sungkyunkwan", "J. Bae"))
author_list.append(("UVA", "X. Bai"))
author_list.append(("Yonsei", "M. Bashkanov"))
author_list.append(("UH", "R. Bellwied"))
author_list.append(("Duquesne", "F. Benmokhtar"))
author_list.append(("CFNS, StonyBrook, RBRC", "J. C. Bernauer"))
author_list.append(("ORNL", "F. Bock"))
author_list.append(("FIU", "W. Boeglin"))
author_list.append(("WI", "M. Borysova"))
author_list.append(("CNU", "E. Brash"))
author_list.append(("JLab", "P. Brindza"))
author_list.append(("GWU", "W. J. Briscoe"))
author_list.append(("LANL", "M. Brooks"))
author_list.append(("ODU", "S. Bueltmann"))
author_list.append(("JazanUniversity", "M. H. S. Bukhari"))
author_list.append(("UKansas", "A. Bylinkin"))
author_list.append(("UConn", "R. Capobianco"))
author_list.append(("AcademiaSinica", "W.-C. Chang"))
author_list.append(("CCNU", "K. Chen"))
author_list.append(("NTU", "K.-F. Chen"))
author_list.append(("NCU", "K.-Y. Cheng"))
author_list.append(("Sejong", "Y. Cheon"))
author_list.append(("BNL", "M. Chiu"))
author_list.append(("UTsukuba", "T. Chujo"))
author_list.append(("BGU", "Z. Citron"))
author_list.append(("CFNS, StonyBrook", "E. Cline"))
author_list.append(("NRCN", "E. Cohen"))
author_list.append(("ORNL", "T. Cormier"))
author_list.append(("LANL", "Y. Corrales Morales"))
author_list.append(("UVA", "C. Cotton"))
author_list.append(("UKY", "C. Crawford"))
author_list.append(("ORNL", "S. Creekmore"))
author_list.append(("JLab", "C.Cuevas"))
author_list.append(("ORNL", "J. Cunningham"))
author_list.append(("BNL", "G. David"))
author_list.append(("LANL", "C. T. Dean"))
author_list.append(("ORNL", "M. Demarteau"))
author_list.append(("UConn", "S. Diehl"))
author_list.append(("Yamagata", "N. Doshita"))
author_list.append(("IJCLabOrsay", "R. Dupr\\'{{e}}"))
author_list.append(("LANL", "J. M. Durham"))
author_list.append(("GSI", "R. Dzhygadlo"))
author_list.append(("ORNL", "R. Ehlers"))
author_list.append(("MSU", "L. El Fassi"))
author_list.append(("UVA", "A. Emmert"))
author_list.append(("JLab", "R. Ent"))
author_list.append(("MIT", "C. Fanelli"))
author_list.append(("UKY", "R. Fatemi"))
author_list.append(("Yonsei", "S. Fegan"))
author_list.append(("Charles", "M. Finger"))
author_list.append(("Charles", "M. Finger Jr."))
author_list.append(("Ohio", "J. Frantz"))
author_list.append(("HUJI", "M. Friedman"))
author_list.append(("Zagreb", "I. Friscic"))
author_list.append(("UH", "D. Gangadharan"))
author_list.append(("Glasgow", "S. Gardner"))
author_list.append(("Glasgow", "K. Gates"))
author_list.append(("Rice", "F. Geurts"))
author_list.append(("Rutgers", "R. Gilman"))
author_list.append(("Glasgow", "D. Glazier"))
author_list.append(("ORNL", "E. Glimos"))
author_list.append(("RIKEN", "Y. Goto"))
author_list.append(("AUGIE", "N. Grau"))
author_list.append(("Vanderbilt", "S. V. Greene"))
author_list.append(("IMP", "A. Q. Guo"))
author_list.append(("FIU", "L. Guo"))
author_list.append(("Yarmouk", "S. K. Ha"))
author_list.append(("BNL", "J. Haggerty"))
author_list.append(("UConn", "T. Hayward"))
author_list.append(("GeorgiaState", "X. He"))
author_list.append(("MIT", "O. Hen"))
author_list.append(("JLab", "D. Higinbotham"))
author_list.append(("IJCLabOrsay", "M. Hoballah"))
author_list.append(("AANL", "A. Hoghmrtsyan"))
author_list.append(("KoreaUniversity", "B. Hong"))
author_list.append(("NTHU", "P.-h. J. Hsu"))
author_list.append(("BNL", "J. Huang"))
author_list.append(("Regina", "G. Huber"))
author_list.append(("UH", "A. Hutson"))
author_list.append(("Yarmouk", "K. Y. Hwang"))
author_list.append(("ODU", "C. Hyde"))
author_list.append(("Tsukuba", "M. Inaba"))
author_list.append(("Yamagata", "T. Iwata"))
author_list.append(("Kyungpook", "H.-S. Jo"))
author_list.append(("UConn", "K. Joo"))
author_list.append(("VirginiaUnion", "N. Kalantarians"))
author_list.append(("Shinshu", "K. Kawade"))
author_list.append(("Regina", "S. Kay"))
author_list.append(("UConn", "A. Kim"))
author_list.append(("Sungkyunkwan", "B. Kim"))
author_list.append(("Pusan", "C. Kim"))
author_list.append(("JeonbukNational", "E.-J. Kim"))
author_list.append(("RIKEN", "M. Kim"))
author_list.append(("Pusan", "Y. Kim"))
author_list.append(("Sejong", "Y. Kim"))
author_list.append(("BNL", "E. Kistenev"))
author_list.append(("UConn", "V. Klimenko"))
author_list.append(("Seoul", "S. H. Ko"))
author_list.append(("MIT", "I. Korover"))
author_list.append(("UKY", "W. Korsch"))
author_list.append(("UKansas", "G. Krintiras"))
author_list.append(("ODU", "S. Kuhn"))
author_list.append(("NCU", "C.-M. Kuo"))
author_list.append(("MIT", "T. Kutz"))
author_list.append(("Inha", "M. Kweon"))
author_list.append(("IowaState", "J. Lajoie"))
author_list.append(("JLab", "D. Lawrence"))
author_list.append(("IowaState", "S. Lebedev"))
author_list.append(("Seoul", "J. S. H. Lee"))
author_list.append(("Kyungpook", "S. W. Lee"))
author_list.append(("MIT", "Y.-J. Lee"))
author_list.append(("SCNU", "H. Li"))
author_list.append(("Rice", "W. Li"))
author_list.append(("CFNS, EICJLab, StonyBrook, WandM, JLabAward, JLabFellow", "W. Li"))
author_list.append(("CIAE", "X. Li"))
author_list.append(("LANL", "X. Li"))
author_list.append(("USTC", "X. Li"))
author_list.append(("IMP", "Y. T. Liang"))
author_list.append(("Pusan", "S. Lim"))
author_list.append(("AcademiaSinica", "C.-h. Lin"))
author_list.append(("IMP", "D. X. Lin"))
author_list.append(("SCNU", "G. Liu"))
author_list.append(("LANL", "K. Liu"))
author_list.append(("LANL", "M. X. Liu"))
author_list.append(("Glasgow", "K. Livingston"))
author_list.append(("UVA", "N. Liyanage"))
author_list.append(("WayneState", "W. J. Llope"))
author_list.append(("ORNL", "C. Loizides"))
author_list.append(("NewHampshire", "E. Long"))
author_list.append(("NTU", "R.-S. Lu"))
author_list.append(("CIAE", "Z. Lu"))
author_list.append(("Yonsei", "W. Lynch"))
author_list.append(("IJCLabOrsay", "D. Marchand"))
author_list.append(("CzechTechUniv", "M. Marcisovsky"))
author_list.append(("FIU", "P. Markowitz"))
author_list.append(("AANL", "H. Marukyan"))
author_list.append(("LANL", "P. McGaughey"))
author_list.append(("Ljubljana", "M. Mihovilovic"))
author_list.append(("MIT", "R. G. Milner"))
author_list.append(("WI", "A. Milov"))
author_list.append(("Yamagata", "Y. Miyachi"))
author_list.append(("AANL", "A. Mkrtchyan"))
author_list.append(("AANL", "H. Mkrtchyan"))
author_list.append(("CNU", "P. Monaghan"))
author_list.append(("Glasgow", "R. Montgomery"))
author_list.append(("BNL", "D. Morrison"))
author_list.append(("AANL", "A. Movsisyan"))
author_list.append(("IJCLabOrsay", "C. Munoz Camacho"))
author_list.append(("UKansas", "M. Murray"))
author_list.append(("LANL", "K. Nagai"))
author_list.append(("CUBoulder", "J. Nagle"))
author_list.append(("RIKEN", "I. Nakagawa"))
author_list.append(("UTK", "C. Nattrass"))
author_list.append(("JLab", "D. Nguyen"))
author_list.append(("IJCLabOrsay", "S. Niccolai"))
author_list.append(("BNL", "R. Nouicer"))
author_list.append(("RIKEN", "G. Nukazuka"))
author_list.append(("UVA", "M. Nycz"))
author_list.append(("NRNUMEPhI", "V. A. Okorokov"))
author_list.append(("Regina", "S. Ore$\\check{{s}}$i$\\acute{{c}}$"))
author_list.append(("ORNL", "J. Osborn"))
author_list.append(("LANL", "C. O'Shaughnessy"))
author_list.append(("NTU", "S. Paganis"))
author_list.append(("Regina", "Z Papandreou"))
author_list.append(("NMSU", "S. Pate"))
author_list.append(("IowaState", "M. Patel"))
author_list.append(("MIT", "C. Paus"))
author_list.append(("Glasgow", "G. Penman"))
author_list.append(("UIUC", "M. G. Perdekamp"))
author_list.append(("CUBoulder", "D. V. Perepelitsa"))
author_list.append(("LANL", "H. Periera da Costa"))
author_list.append(("GSI", "K. Peters"))
author_list.append(("CNU", "W. Phelps"))
author_list.append(("TAU", "E. Piasetzky"))
author_list.append(("BNL", "C. Pinkenburg"))
author_list.append(("Charles", "I. Prochazka"))
author_list.append(("LehighUniversity", "T. Protzman"))
author_list.append(("BNL", "M. Purschke"))
author_list.append(("WayneState", "J. Putschke"))
author_list.append(("MIT", "J. R. Pybus"))
author_list.append(("JLab", "R. Rajput-Ghoshal"))
author_list.append(("ORNL", "J. Rasson"))
author_list.append(("FIU", "B. Raue"))
author_list.append(("ORNL", "K. Read"))
author_list.append(("LehighUniversity", "R. Reed"))
author_list.append(("FIU", "J. Reinhold"))
author_list.append(("LANL", "E. L. Renner"))
author_list.append(("UConn", "J. Richards"))
author_list.append(("UIUC", "C. Riedl"))
author_list.append(("BNL", "T. Rinn"))
author_list.append(("Ohio", "J. Roche"))
author_list.append(("Oslo", "K. R$\\o$ed"))
author_list.append(("MIT", "G. M. Roland"))
author_list.append(("HUJI", "G. Ron"))
author_list.append(("IowaState", "M. Rosati"))
author_list.append(("UKansas", "C. Royon"))
author_list.append(("Pusan", "J. Ryu"))
author_list.append(("Rutgers", "S. Salur"))
author_list.append(("MIT", "N. Santiesteban"))
author_list.append(("UConn", "R. Santos"))
author_list.append(("GeorgiaState", "M. Sarsour"))
author_list.append(("ORNL", "J. Schambach"))
author_list.append(("GWU", "A. Schmidt"))
author_list.append(("ORNL", "N. Schmidt"))
author_list.append(("GSI", "C. Schwarz"))
author_list.append(("GSI", "J. Schwiening"))
author_list.append(("RIKEN", "R. Seidl"))
author_list.append(("UIUC", "A. Sickles"))
author_list.append(("UConn", "P. Simmerling"))
author_list.append(("Ljubljana", "S. Sirca"))
author_list.append(("GeorgiaState", "D. Sharma"))
author_list.append(("LANL", "Z. Shi"))
author_list.append(("Nihon", "T.-A. Shibata"))
author_list.append(("NCU", "C.-W. Shih"))
author_list.append(("RIKEN", "S. Shimizu"))
author_list.append(("UConn", "U. Shrestha"))
author_list.append(("NewHampshire", "K. Slifer"))
author_list.append(("LANL", "K. Smith"))
author_list.append(("LLNL", "R. Soltz"))
author_list.append(("LANL", "W. Sondheim"))
author_list.append(("CIAE", "J. Song"))
author_list.append(("Pusan", "J. Song"))
author_list.append(("BNL", "P. Steinberg"))
author_list.append(("WandM", "J. Stevens"))
author_list.append(("GWU", "I. I. Strakovsky"))
author_list.append(("PNNL", "J. Strube"))
author_list.append(("CIAE", "P. Sun"))
author_list.append(("CCNU", "X. Sun"))
author_list.append(("Regina", "K. Suresh"))
author_list.append(("AANL", "A. Tadevosyan"))
author_list.append(("NCU", "W.-C. Tang"))
author_list.append(("IowaState", "S. Tapia Araya"))
author_list.append(("Vanderbilt", "S. Tarafdar"))
author_list.append(("BrunelUniversity", "L. Teodorescu"))
author_list.append(("UH", "A. Timmins"))
author_list.append(("CzechTechUniv", "L. Tomasek"))
author_list.append(("UConn", "N. Trotta"))
author_list.append(("Oslo", "T. S. Tveter"))
author_list.append(("IowaState", "E. Umaka"))
author_list.append(("Regina", "A. Usman"))
author_list.append(("LANL", "H. W. Van Hecke"))
author_list.append(("EICJLab, IJCLabOrsay, JLabFellow", "C. Van Hulse"))
author_list.append(("Vanderbilt", "J. Velkovska"))
author_list.append(("IJCLabOrsay", "E. Voutier"))
author_list.append(("IJCLabOrsay", "P.K. Wang"))
author_list.append(("UKansas", "Q. Wang"))
author_list.append(("CCNU", "Y. Wang"))
author_list.append(("Tsinghua", "Y. Wang"))
author_list.append(("Yonsei", "D. P. Watts"))
author_list.append(("ODU", "L. Weinstein"))
author_list.append(("MIT", "M. Williams"))
author_list.append(("LANL", "C.-P. Wong"))
author_list.append(("PNNL", "L. Wood"))
author_list.append(("CanisiusCollege", "M. H. Wood"))
author_list.append(("BNL", "C. Woody"))
author_list.append(("MIT", "B. Wyslouch"))
author_list.append(("Tsinghua", "Z. Xiao"))
author_list.append(("KobeUniversity", "Y. Yamazaki"))
author_list.append(("SCNU", "S. Yang"))
author_list.append(("NCKU", "Y. Yang"))
author_list.append(("Tsinghua", "Z. Ye"))
author_list.append(("Yarmouk", "H. D. Yoo"))
author_list.append(("LANL", "M. Yurov"))
author_list.append(("Yonsei", "N. Zachariou"))
author_list.append(("Columbia", "W.A. Zajc"))
author_list.append(("USTC", "W. Zha"))
author_list.append(("UVA", "J. Zhang"))
author_list.append(("Tsinghua", "Y. Zhang"))
author_list.append(("USTC", "Y. Zhang"))
author_list.append(("IMP", "Y. X. Zhao"))
author_list.append(("UVA", "X. Zheng"))
author_list.append(("USTC", "S. Zhu"))
author_list.append(("Tsinghua", "P. Zhuang"))
author_list.append(("CUA", ""))
author_list.append(("Duke", ""))
author_list.append(("Hampton", ""))
author_list.append(("HEAROKEK", ""))
author_list.append(("Inha", ""))
author_list.append(("IPAS", ""))
author_list.append(("JAEA", ""))
author_list.append(("JeonbukNational", ""))
author_list.append(("JMU", ""))
author_list.append(("LBNL", ""))
author_list.append(("Saha", ""))
author_list.append(("Tokyo", ""))
author_list.append(("UCAD", ""))
author_list.append(("NorthernGeorgia", ""))
author_list.append(("UTAustin", ""))
author_list.append(("UTSM", ""))
author_list.append(("VirginiaTech", ""))

institute_list.sort(key=lambda x:x[1])
association_list.sort(key=lambda x:x[1])
author_list.sort(key=lambda x:x[1].split(" ")[-1])

author_file = open("{}/author_list.tex".format(os.getcwd()), "w")
author_file.write("% {}\n\n".format(generation_time))

for institute_number, institute in enumerate(institute_list):
	author_file.write('\\newcommand\\{0}[1] {{\\ifnum#1=1 {1}\\else {2}\\fi}}\n'.format(institute[0], institute_number + 1, institute[1]))

for letter, institute in zip(ascii_lowercase, association_list):
	author_file.write('\n\\newcommand\\{0}[1] {{\\ifnum#1=1 {1}\\else {2}\\fi}}'.format(institute[0], letter, institute[1]))

author_file.write("\n\n\n")

for author in author_list:
	author_file.write('\\author[\\{}{{1}}]{{{}}}\n'.format(author[0].replace(", ", "{1},~\\"), author[1].replace(" ", "~")))

author_file.write("\n\n\\renewcommand\\Affilfont{\\itshape\\small}\n")

for institute in institute_list:
	author_file.write('\\affil[\\{}{{1}}]{{\\{}{{2}}}}\n'.format(institute[0], institute[0]))

for institute in association_list:
	author_file.write('\\affil[\\{}{{1}}]{{\\{}{{2}}}}\n'.format(institute[0], institute[0]))

author_file.close()


==> figs/simulation_memory.C <==
void simulation_memory()
{
//=========Macro generated from canvas: c1/c1
//=========  (Thu Oct 21 11:19:52 2021) by ROOT version 6.22/02
   gStyle->SetOptStat(0);
  
   TCanvas *c1 = new TCanvas("c1", "c1",606,167,700,500);
   c1->Range(1937.5,-309.225,2562.5,2783.025);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1F *name__1 = new TH1F("name__1","",100,2000,2500);
   name__1->SetBinContent(0,31);
   name__1->SetBinContent(1,1);
   name__1->SetBinContent(2,3);
   name__1->SetBinContent(3,3);
   name__1->SetBinContent(4,2);
   name__1->SetBinContent(5,3);
   name__1->SetBinContent(6,6);
   name__1->SetBinContent(7,2);
   name__1->SetBinContent(8,5);
   name__1->SetBinContent(9,3);
   name__1->SetBinContent(10,11);
   name__1->SetBinContent(11,6);
   name__1->SetBinContent(12,8);
   name__1->SetBinContent(13,7);
   name__1->SetBinContent(14,7);
   name__1->SetBinContent(15,7);
   name__1->SetBinContent(16,15);
   name__1->SetBinContent(17,20);
   name__1->SetBinContent(18,12);
   name__1->SetBinContent(19,22);
   name__1->SetBinContent(20,38);
   name__1->SetBinContent(21,42);
   name__1->SetBinContent(22,64);
   name__1->SetBinContent(23,88);
   name__1->SetBinContent(24,149);
   name__1->SetBinContent(25,294);
   name__1->SetBinContent(26,645);
   name__1->SetBinContent(27,1148);
   name__1->SetBinContent(28,1359);
   name__1->SetBinContent(29,1299);
   name__1->SetBinContent(30,939);
   name__1->SetBinContent(31,604);
   name__1->SetBinContent(32,377);
   name__1->SetBinContent(33,205);
   name__1->SetBinContent(34,97);
   name__1->SetBinContent(35,49);
   name__1->SetBinContent(36,16);
   name__1->SetBinContent(37,3);
   name__1->SetBinContent(38,6);
   name__1->SetBinContent(39,2);
   name__1->SetBinContent(40,0);
   name__1->SetEntries(9954);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   name__1->SetLineColor(ci);
   name__1->GetXaxis()->SetTitle("Memory Usage [MB]");
   name__1->GetYaxis()->SetTitle("Entries");
/*
   name__1->GetXaxis()->SetLabelFont(132);
   name__1->GetXaxis()->SetLabelSize(0.06);
   name__1->GetXaxis()->SetTitleSize(0.06);
   name__1->GetXaxis()->SetTitleOffset(0.8);
   name__1->GetXaxis()->SetTitleFont(132);
   name__1->GetYaxis()->SetLabelFont(132);
   name__1->GetYaxis()->SetLabelSize(0.06);
   name__1->GetYaxis()->SetTitleSize(0.06);
   name__1->GetYaxis()->SetTitleOffset(0.8);
   name__1->GetYaxis()->SetTitleFont(132);
   name__1->GetZaxis()->SetLabelFont(42);
   name__1->GetZaxis()->SetTitleOffset(1);
   name__1->GetZaxis()->SetTitleFont(42);
*/
   name__1->GetYaxis()->SetRangeUser(0, 1500);
   name__1->SetLineStyle(1);
   name__1->SetMarkerStyle(22);
   name__1->SetMarkerSize(0.75);
   name__1->SetMarkerColor(2);
   name__1->SetLineColor(2);
   name__1->Draw("PE1");

   TH1F *name__2 = new TH1F("name__2","SIDIS_pythia6_ep-18x275",100,2000,2500);
   name__2->SetBinContent(0,4);
   name__2->SetBinContent(1,1);
   name__2->SetBinContent(2,1);
   name__2->SetBinContent(4,1);
   name__2->SetBinContent(5,6);
   name__2->SetBinContent(6,2);
   name__2->SetBinContent(7,5);
   name__2->SetBinContent(8,3);
   name__2->SetBinContent(9,3);
   name__2->SetBinContent(10,2);
   name__2->SetBinContent(11,9);
   name__2->SetBinContent(12,1);
   name__2->SetBinContent(14,3);
   name__2->SetBinContent(15,1);
   name__2->SetBinContent(17,3);
   name__2->SetBinContent(18,5);
   name__2->SetBinContent(19,3);
   name__2->SetBinContent(20,2);
   name__2->SetBinContent(21,3);
   name__2->SetBinContent(22,4);
   name__2->SetBinContent(23,6);
   name__2->SetBinContent(24,3);
   name__2->SetBinContent(25,6);
   name__2->SetBinContent(26,9);
   name__2->SetBinContent(27,5);
   name__2->SetBinContent(28,6);
   name__2->SetBinContent(29,12);
   name__2->SetBinContent(30,11);
   name__2->SetBinContent(31,15);
   name__2->SetBinContent(32,20);
   name__2->SetBinContent(33,15);
   name__2->SetBinContent(34,23);
   name__2->SetBinContent(35,16);
   name__2->SetBinContent(36,21);
   name__2->SetBinContent(37,25);
   name__2->SetBinContent(38,27);
   name__2->SetBinContent(39,29);
   name__2->SetBinContent(40,45);
   name__2->SetBinContent(41,39);
   name__2->SetBinContent(42,31);
   name__2->SetBinContent(43,45);
   name__2->SetBinContent(44,44);
   name__2->SetBinContent(45,56);
   name__2->SetBinContent(46,59);
   name__2->SetBinContent(47,73);
   name__2->SetBinContent(48,81);
   name__2->SetBinContent(49,93);
   name__2->SetBinContent(50,93);
   name__2->SetBinContent(51,115);
   name__2->SetBinContent(52,170);
   name__2->SetBinContent(53,312);
   name__2->SetBinContent(54,686);
   name__2->SetBinContent(55,1152);
   name__2->SetBinContent(56,1439);
   name__2->SetBinContent(57,1428);
   name__2->SetBinContent(58,1158);
   name__2->SetBinContent(59,847);
   name__2->SetBinContent(60,596);
   name__2->SetBinContent(61,383);
   name__2->SetBinContent(62,240);
   name__2->SetBinContent(63,142);
   name__2->SetBinContent(64,98);
   name__2->SetBinContent(65,48);
   name__2->SetBinContent(66,36);
   name__2->SetBinContent(67,22);
   name__2->SetBinContent(68,19);
   name__2->SetBinContent(69,7);
   name__2->SetBinContent(70,4);
   name__2->SetBinContent(71,3);
   name__2->SetBinContent(72,1);
   name__2->SetBinContent(78,1);
   name__2->SetBinContent(89,0);
   name__2->SetEntries(9988);

   name__2->SetLineColor(ci);
/*
   name__2->GetXaxis()->SetTitle("Memory Usage [MB]");
   name__2->GetXaxis()->SetLabelFont(132);
   name__2->GetXaxis()->SetLabelSize(0.06);
   name__2->GetXaxis()->SetTitleSize(0.06);
   name__2->GetXaxis()->SetTitleOffset(0.8);
   name__2->GetXaxis()->SetTitleFont(132);
   name__2->GetYaxis()->SetTitle("Entries");
   name__2->GetYaxis()->SetLabelFont(132);
   name__2->GetYaxis()->SetLabelSize(0.06);
   name__2->GetYaxis()->SetTitleSize(0.06);
   name__2->GetYaxis()->SetTitleOffset(0.8);
   name__2->GetYaxis()->SetTitleFont(132);
   name__2->GetZaxis()->SetLabelFont(42);
   name__2->GetZaxis()->SetTitleOffset(1);
   name__2->GetZaxis()->SetTitleFont(42);
*/
   name__2->SetLineStyle(1);
   name__2->SetMarkerStyle(33);
   name__2->SetMarkerSize(0.75);
   name__2->SetMarkerColor(4);
   name__2->SetLineColor(4);
   name__2->Draw("PE1SAME");
   
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->SaveAs("simulation_memory.pdf");
}


==> figs/simulation_runTime.C <==
void simulation_runTime()
{
//=========Macro generated from canvas: c1/c1
//=========  (Thu Oct 21 11:04:09 2021) by ROOT version 6.22/02
   //gStyle->SetOptStat(0);
   //gROOT->LoadMacro("ECCEStyle.C");
   //SetECCEStyle();

   TCanvas *c1 = new TCanvas("c1", "c1",10,54,700,500);
   c1->Range(-2.5,-111.9176,22.5,1007.258);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1F *name__1__1 = new TH1F("name__1__1","HFandJets_pythia8_ep-10x100-q2-1-to-100",100,0,20);
   name__1__1->SetBinContent(3,1);
   name__1__1->SetBinContent(17,1);
   name__1__1->SetBinContent(18,1);
   name__1__1->SetBinContent(20,93);
   name__1__1->SetBinContent(21,291);
   name__1__1->SetBinContent(22,262);
   name__1__1->SetBinContent(23,266);
   name__1__1->SetBinContent(24,193);
   name__1__1->SetBinContent(25,266);
   name__1__1->SetBinContent(26,279);
   name__1__1->SetBinContent(27,218);
   name__1__1->SetBinContent(28,205);
   name__1__1->SetBinContent(29,277);
   name__1__1->SetBinContent(30,296);
   name__1__1->SetBinContent(31,307);
   name__1__1->SetBinContent(32,271);
   name__1__1->SetBinContent(33,208);
   name__1__1->SetBinContent(34,163);
   name__1__1->SetBinContent(35,102);
   name__1__1->SetBinContent(36,82);
   name__1__1->SetBinContent(37,68);
   name__1__1->SetBinContent(38,97);
   name__1__1->SetBinContent(39,137);
   name__1__1->SetBinContent(40,187);
   name__1__1->SetBinContent(41,393);
   name__1__1->SetBinContent(42,707);
   name__1__1->SetBinContent(43,824);
   name__1__1->SetBinContent(44,552);
   name__1__1->SetBinContent(45,354);
   name__1__1->SetBinContent(46,339);
   name__1__1->SetBinContent(47,331);
   name__1__1->SetBinContent(48,288);
   name__1__1->SetBinContent(49,259);
   name__1__1->SetBinContent(50,204);
   name__1__1->SetBinContent(51,179);
   name__1__1->SetBinContent(52,151);
   name__1__1->SetBinContent(53,122);
   name__1__1->SetBinContent(54,132);
   name__1__1->SetBinContent(55,110);
   name__1__1->SetBinContent(56,79);
   name__1__1->SetBinContent(57,86);
   name__1__1->SetBinContent(58,53);
   name__1__1->SetBinContent(59,46);
   name__1__1->SetBinContent(60,42);
   name__1__1->SetBinContent(61,27);
   name__1__1->SetBinContent(62,21);
   name__1__1->SetBinContent(63,13);
   name__1__1->SetBinContent(64,15);
   name__1__1->SetBinContent(65,10);
   name__1__1->SetBinContent(66,4);
   name__1__1->SetBinContent(67,11);
   name__1__1->SetBinContent(68,7);
   name__1__1->SetBinContent(69,8);
   name__1__1->SetBinContent(70,5);
   name__1__1->SetBinContent(71,7);
   name__1__1->SetBinContent(72,6);
   name__1__1->SetBinContent(73,7);
   name__1__1->SetBinContent(74,6);
   name__1__1->SetBinContent(75,8);
   name__1__1->SetBinContent(76,8);
   name__1__1->SetBinContent(77,9);
   name__1__1->SetBinContent(78,6);
   name__1__1->SetBinContent(79,7);
   name__1__1->SetBinContent(80,9);
   name__1__1->SetBinContent(81,7);
   name__1__1->SetBinContent(82,6);
   name__1__1->SetBinContent(83,4);
   name__1__1->SetBinContent(84,6);
   name__1__1->SetBinContent(85,5);
   name__1__1->SetBinContent(87,2);
   name__1__1->SetBinContent(88,4);
   name__1__1->SetBinContent(89,3);
   name__1__1->SetBinContent(90,3);
   name__1__1->SetBinContent(101,1);
   name__1__1->SetEntries(9757);
   name__1__1->SetStats(0);
   name__1__1->SetLineColor(2);
   name__1__1->SetMarkerColor(2);
   name__1__1->SetMarkerStyle(22);
   name__1__1->SetMarkerSize(0.75);
   name__1__1->GetXaxis()->SetTitle("Run Time [s]");
   name__1__1->GetYaxis()->SetTitle("Entries");
/*
   name__1__1->GetXaxis()->SetLabelFont(132);
   name__1__1->GetXaxis()->SetLabelSize(0.06);
   name__1__1->GetXaxis()->SetTitleSize(0.06);
   name__1__1->GetXaxis()->SetTitleOffset(0.8);
   name__1__1->GetXaxis()->SetTitleFont(132);
   name__1__1->GetYaxis()->SetLabelFont(132);
   name__1__1->GetYaxis()->SetLabelSize(0.06);
   name__1__1->GetYaxis()->SetTitleSize(0.06);
   name__1__1->GetYaxis()->SetTitleOffset(0.8);
   name__1__1->GetYaxis()->SetTitleFont(132);
   name__1__1->GetZaxis()->SetLabelFont(42);
   name__1__1->GetZaxis()->SetTitleOffset(1);
   name__1__1->GetZaxis()->SetTitleFont(42);
*/
   name__1__1->Draw("PE1");
   
   TH1F *name__2__2 = new TH1F("name__2__2","SIDIS_pythia6_ep-18x275",100,0,20);
   name__2__2->SetBinContent(5,1);
   name__2__2->SetBinContent(16,1);
   name__2__2->SetBinContent(24,25);
   name__2__2->SetBinContent(25,110);
   name__2__2->SetBinContent(26,227);
   name__2__2->SetBinContent(27,283);
   name__2__2->SetBinContent(28,253);
   name__2__2->SetBinContent(29,234);
   name__2__2->SetBinContent(30,254);
   name__2__2->SetBinContent(31,232);
   name__2__2->SetBinContent(32,251);
   name__2__2->SetBinContent(33,285);
   name__2__2->SetBinContent(34,273);
   name__2__2->SetBinContent(35,317);
   name__2__2->SetBinContent(36,309);
   name__2__2->SetBinContent(37,324);
   name__2__2->SetBinContent(38,282);
   name__2__2->SetBinContent(39,254);
   name__2__2->SetBinContent(40,138);
   name__2__2->SetBinContent(41,97);
   name__2__2->SetBinContent(42,66);
   name__2__2->SetBinContent(43,73);
   name__2__2->SetBinContent(44,44);
   name__2__2->SetBinContent(45,63);
   name__2__2->SetBinContent(46,41);
   name__2__2->SetBinContent(47,36);
   name__2__2->SetBinContent(48,66);
   name__2__2->SetBinContent(49,119);
   name__2__2->SetBinContent(50,131);
   name__2__2->SetBinContent(51,170);
   name__2__2->SetBinContent(52,164);
   name__2__2->SetBinContent(53,212);
   name__2__2->SetBinContent(54,245);
   name__2__2->SetBinContent(55,271);
   name__2__2->SetBinContent(56,254);
   name__2__2->SetBinContent(57,299);
   name__2__2->SetBinContent(58,279);
   name__2__2->SetBinContent(59,326);
   name__2__2->SetBinContent(60,293);
   name__2__2->SetBinContent(61,276);
   name__2__2->SetBinContent(62,243);
   name__2__2->SetBinContent(63,239);
   name__2__2->SetBinContent(64,210);
   name__2__2->SetBinContent(65,180);
   name__2__2->SetBinContent(66,148);
   name__2__2->SetBinContent(67,105);
   name__2__2->SetBinContent(68,81);
   name__2__2->SetBinContent(69,66);
   name__2__2->SetBinContent(70,60);
   name__2__2->SetBinContent(71,42);
   name__2__2->SetBinContent(72,41);
   name__2__2->SetBinContent(73,27);
   name__2__2->SetBinContent(74,31);
   name__2__2->SetBinContent(75,19);
   name__2__2->SetBinContent(76,18);
   name__2__2->SetBinContent(77,26);
   name__2__2->SetBinContent(78,29);
   name__2__2->SetBinContent(79,19);
   name__2__2->SetBinContent(80,19);
   name__2__2->SetBinContent(81,29);
   name__2__2->SetBinContent(82,27);
   name__2__2->SetBinContent(83,25);
   name__2__2->SetBinContent(84,23);
   name__2__2->SetBinContent(85,29);
   name__2__2->SetBinContent(86,23);
   name__2__2->SetBinContent(87,29);
   name__2__2->SetBinContent(88,26);
   name__2__2->SetBinContent(89,35);
   name__2__2->SetBinContent(90,26);
   name__2__2->SetBinContent(91,23);
   name__2__2->SetBinContent(92,36);
   name__2__2->SetBinContent(93,22);
   name__2__2->SetBinContent(94,26);
   name__2__2->SetBinContent(95,35);
   name__2__2->SetBinContent(96,29);
   name__2__2->SetBinContent(97,18);
   name__2__2->SetBinContent(98,7);
   name__2__2->SetBinContent(99,16);
   name__2__2->SetBinContent(100,5);
   name__2__2->SetBinContent(101,14);
   name__2__2->SetEntries(9684);
   name__2__2->SetStats(0);
   name__2__2->SetLineColor(4);
   name__2__2->SetMarkerColor(4);
   name__2__2->SetMarkerStyle(33);
   name__2__2->SetMarkerSize(0.75);
   name__2__2->GetXaxis()->SetTitle("Run Time [s]");
   name__2__2->GetYaxis()->SetTitle("Entries");
/*
   name__2__2->GetXaxis()->SetLabelFont(132);
   name__2__2->GetXaxis()->SetLabelSize(0.06);
   name__2__2->GetXaxis()->SetTitleSize(0.06);
   name__2__2->GetXaxis()->SetTitleOffset(0.8);
   name__2__2->GetXaxis()->SetTitleFont(132);
   name__2__2->GetYaxis()->SetLabelFont(132);
   name__2__2->GetYaxis()->SetLabelSize(0.06);
   name__2__2->GetYaxis()->SetTitleSize(0.06);
   name__2__2->GetYaxis()->SetTitleOffset(0.8);
   name__2__2->GetYaxis()->SetTitleFont(132);
   name__2__2->GetZaxis()->SetLabelFont(42);
   name__2__2->GetZaxis()->SetTitleOffset(1);
   name__2__2->GetZaxis()->SetTitleFont(42);
*/
   name__2__2->Draw("PE1SAME");
   
   TPaveText *pt = new TPaveText(0.15,0.9341121,0.85,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

